Scalable $k$-clique Densest Subgraph Search

In this paper, we present a collection of novel and scalable algorithms designed to tackle the challenges inherent in the $k$-clique densest subgraph problem (\kcdsp) within network analysis. We propose \psctl, a novel algorithm based on the Frank-Wolfe approach for addressing \kcdsp, effectively solving a distinct convex programming problem. \textcolor{black}{\psctl is able to approximate \kcdsp with near optimal guarantees.} The notable advantage of \psctl lies in its time complexity, which is independent of the count of $k$-cliques, resulting in remarkable efficiency in practical applications. Additionally, we present \spath, a sampling-based algorithm with the capability to handle networks on an unprecedented scale, reaching up to $1.8\times 10^9$ edges. By leveraging the \ccpath algorithm as a uniform $k$-clique sampler, \spath ensures the efficient processing of large-scale network data, accompanied by a detailed analysis of accuracy guarantees. Together, these contributions represent a significant advancement in the field of $k$-clique densest subgraph discovery. In experimental evaluations, our algorithms demonstrate orders of magnitude faster performance compared to the current state-of-the-art solutions.

==> experiments/exact_memory/plot.py <==
from cProfile import label
from math import log10
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl   ##显示中文字体时需导入matplotlib库
#plt.rcParams["font.family"] = "SimSun" #用来全图正常显示中文标签
plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

hatchs = ['o',  '+', '\\', 'x', '/', '.']
algNames = [ 'KEXACT','PEXACT' ]
ys = [
	[2697916,
4353108,
8254836,
16804068,
43357332,
69504612
],
[1711868,
1350808,
3277252,
6282232,
13086416,
22598268
]
]
bar_width = 0.4
fz = 30

# plt.figure(figsize=(13, 6))
plt.figure(figsize=(10, 4.5))

for i in range(len(algNames)):
	plt.bar(np.arange(len(ys[i]))+i*bar_width, [1.0*v/1024/1024 for v in ys[i]], width=bar_width, color='white'
		 , edgecolor='black', label=algNames[i], hatch=hatchs[i])

plt.ylabel('Memory (GB)', fontsize=fz)
plt.xlabel('k', fontsize=fz)
plt.legend(  fontsize=fz*0.8) #loc='upper left',
# plt.yscale('log')


# plt.gcf().subplots_adjust(
# top=0.57,
# bottom=0.14,
# left=0.21,
# right=0.935,
# hspace=0.2,
# wspace=0.2
# 			)

xticks = [i for i in range(4, 10)]
plt.xticks(np.arange(len(xticks)) + bar_width, xticks,   fontsize=fz)
# plt.xticks(fontsize=fz)
plt.yticks(fontsize=fz)

# ax = plt.gca()
# ticks = [10**x for x in range(5)]
# ticks.append(24*60*60)
# labels = []
# for i in range(5):
# 	labels.append('$10^{'+'{}'.format(i)+'}$')
# labels.append('INF')
# print(ticks)
# print(labels)
# ax.yaxis.set_ticks(ticks)
# ax.yaxis.set_ticklabels(labels, fontsize=fz)

# plt.ylim(minD*0.5, 24*60*60)

plt.tight_layout()
fig = plt.gcf()
plt.show()
fig.savefig('./mem.pdf',  format='pdf') 
plt.close()


	

==> experiments/exact_time/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })


algNames = ["kcl", "sctl" ]
algNames2 = ["KEXACT", "PEXACT"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = ['o',  'x']

sheetsName = ['kcl', 'sctl']
das = ['ama','cai',
'epi',
'wik',
'pok',
'you',
'gow',
]
# sheetsName = ['Amazon']
# sheetsName = ["DBLP2"]
lw = 2
fz = 25

# df = pd.read_excel("error.xls", sheet_name=sheetsName, header=None)
# df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[1], index_col = 0, header=None)
# df = df.fillna()
# amas = list(df.loc['ber'].dropna())
# print(amas)

for j in range(len(das)):
    maxD = 0
    minD = 1000000000
    for i in range(len(sheetsName)):
        df = pd.read_excel("exdata.xlsx", sheet_name=sheetsName[i], index_col = 0, header=None)
    
        y = list(df.loc[das[j]].dropna())
        y = [float(x) / 1000 for x in y]
        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        plt.plot([x for x in range(len(y))], y, marker=lab[i], color='black',
            label=algNames2[i], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()
    if das[j] != 'cai':
        plt.ylim([minD-2, maxD*1.2])
    else:
        plt.ylim([minD-0.05, maxD*1.2])
    # plt.legend(ncol=4, prop={"size":fz})
    # if das[j] in ['dbl', 'ber', 'ski']:
    # if das[j] != 'wik':
    #     plt.yscale("log")
    # plt.xscale("log")
    plt.xlabel("k", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    plt.ylabel("Time (s)", fontsize=fz*1.5)     
    

    ax = plt.gca()
    ax.xaxis.set_ticks([x-4 for x in range(4, 10)])
    
    # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
    ax.xaxis.set_ticklabels([x for x in range(4, 10)],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    # plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()
# # 0.002, 0.004, 0.006, 0.008, 0.01,
# tsAll = [1, 2, 5,7,10, 15,20,30,40,50,60,70,80,90,100]
# tss = [[1, 40,70,100],[1, 40,70,100]]
# # tss = [[0.002, 0.004, 0.006, 0.008, 0.01]]

# jss = [[] for i in range(len(sheetsName))]
# for i in range(len(sheetsName)):
#     for t in tss[i]:
#         for j in range(len(tsAll)):
#             if tsAll[j] == t:
#                 jss[i].append(j)
#                 break


# for i in range(len(sheetsName)):
#     df = pd.read_excel("error.xls", sheet_name=sheetsName[i], header=None)
#     print(df)
#     ts = tss[i]
#     js = jss[i]
#     maxD = 0
#     minD = 100000000
#     for j in range(len(algNames)):
#         y = list(df.iloc[j,js])
#         maxD = max(maxD, max(y))
#         minD = min(minD, min(y))
#         # print(y)
        
#         plt.plot([x for x in range(len(ts))], y, marker=lab[j], color='black',
#             label=algNames2[j], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )
    
#     plt.legend(ncol=2, fontsize=fz)
#     plt.ylim([minD, maxD+12])
#     # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
#     # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
#     # plt.tight_layout()
#     # plt.ylim([minD*0.9, maxD*1.2])
#     # plt.legend(ncol=4, prop={"size":fz})
#     plt.yscale("log")
#     # plt.xscale("log")
#     plt.xlabel("T($\\times 10^5$)", fontsize=fz*1.5)
#     # plt.xlabel("T()", fontsize=fz*1.5)
#     plt.ylabel("Error(%)", fontsize=fz*1.5)     
    

#     ax = plt.gca()
#     ax.xaxis.set_ticks([x for x in range(len(ts))])
    
#     # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
#     ax.xaxis.set_ticklabels(ts,  fontsize=fz*1.5)

#     # labels = ax.get_xticklabels() + ax.get_yticklabels()
#     # [label.set_fontname('Times New Roman') for label in labels]

#     # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
#     # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)
#     # plt.yticks(fontsize=fz*1.5)
#     plt.xticks(fontsize=fz*1.5)
#     plt.yticks(fontsize=fz*1.5)

    
#     fig = plt.gcf()
#     fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     # plt.show()
#     # plt.show()
#     fig.savefig('./{}.pdf'.format(sheetsName[i]), format='pdf') 
#     #  bbox_inches='tight',
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
#     plt.close()




==> experiments/ff_memory/plot.py <==
from cProfile import label
from math import log10
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl   ##显示中文字体时需导入matplotlib库
#plt.rcParams["font.family"] = "SimSun" #用来全图正常显示中文标签
plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

hatchs = ['o',  '+', '\\', 'x', '/', '.']
algNames = [ 'kClist++','SCTL', 'PSCTL' ]
ys = [
	[1736676,
1999632,
3105700,
3687472,
6344580,
10389036
],
[1529244,
1476032,
1286724,
1267456,
1174120,
1171744
],
[1491624,
1476032,
1286948,
1267712,
1235580,
1235844
]
]
bar_width = 0.25
fz = 30

# plt.figure(figsize=(13, 6))
plt.figure(figsize=(12, 4.5))

for i in range(len(algNames)):
	plt.bar(np.arange(len(ys[i]))+i*bar_width, [1.0*v/1024/1024 for v in ys[i]], width=bar_width, color='white'
		 , edgecolor='black', label=algNames[i], hatch=hatchs[i])

plt.ylabel('Memory (GB)', fontsize=fz)
plt.xlabel('k', fontsize=fz)
plt.legend(  fontsize=fz) #loc='upper left',
# plt.yscale('log')


# plt.gcf().subplots_adjust(
# top=0.57,
# bottom=0.14,
# left=0.21,
# right=0.935,
# hspace=0.2,
# wspace=0.2
# 			)

xticks = [i for i in range(4, 10)]
plt.xticks(np.arange(len(xticks)) + bar_width, xticks,   fontsize=fz)
# plt.xticks(fontsize=fz)
plt.yticks(fontsize=fz)

# ax = plt.gca()
# ticks = [10**x for x in range(5)]
# ticks.append(24*60*60)
# labels = []
# for i in range(5):
# 	labels.append('$10^{'+'{}'.format(i)+'}$')
# labels.append('INF')
# print(ticks)
# print(labels)
# ax.yaxis.set_ticks(ticks)
# ax.yaxis.set_ticklabels(labels, fontsize=fz)

# plt.ylim(minD*0.5, 24*60*60)

plt.tight_layout()
fig = plt.gcf()
plt.show()
fig.savefig('./mem.pdf',  format='pdf') 
plt.close()


	

==> experiments/fixTimeFF/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })



# algNames = ["KClist++", "SCTL", "PSCTL"]
# # lab = ['o',  '>', 'x', 'v', 's']
# lab = ['o',  '>', 'x']

# sheetsName = ['kcl', 'sctl', 'psctl']
linestyles = ['', ':', 'dashed']

algNames = [ "SCTL", "PSCTL"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = [  '>', 'x']

sheetsName = [ 'sctl', 'psctl']
linestyles = [ ':', 'dashed']
das = ['ama',
'gow',
]
maxd = [
    86.0,15137.7849462,115291.271739
]

lw = 2
fz = 25

for j in range(len(das)):
    maxD = 0
    minD = 1000000000

    for i in range(len(sheetsName)):
        df = pd.read_excel("fixdata.xlsx", sheet_name=sheetsName[i])

        x = list(df[das[j]+"t"].dropna())
        y = list(df[das[j]+"r"].dropna())

        if das[j] == 'gow':
            y = [ii/100000 for ii in y]
        # y = [ii if ii >= 1e-5 else 0.0 for ii in y]

        # print(x, y)
        mz = [30 if ii==maxd[j] else 15 for ii in y]

        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        # y1 = []
        # x1 = []
        # y2 = []
        # x2 = []
        # for ii in range(len(y)):
        #     if y[ii] == maxd[j]:
        #         y2.append(y[ii])
        #         x2.append(x[ii])
        #     else:
        #         y1.append(y[ii])
        #         x1.append(x[ii])
        # plt.plot(x1, y1, marker=lab[i], color='black',linestyle="",
        #     label=algNames[i], markeredgewidth=lw, markerfacecolor='none', markersize=20
        #     ,markevery=3 )
        # plt.plot(x2, y2, marker=lab[i], color='black',linestyle="",
        #     markeredgewidth=lw, markerfacecolor='none', markersize=20
        #     ,markevery=3 )
        plt.plot(x, y, color='black',linestyle=linestyles[i], linewidth=lw ,
                 marker=lab[i], label=algNames[i], markeredgewidth=lw, markerfacecolor='none', markersize=fz
            ,markevery=3 )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()

    if das[j] == 'gow':
        plt.yscale("log")
    if das[j] == 'you':
        plt.xscale("log")
    plt.xlabel("Time (s)", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    if das[j] == 'gow':
        plt.ylabel("Density ($\\times 10^5$)", fontsize=fz*1.5)     
    else:
        plt.ylabel("Density", fontsize=fz*1.5)  

    if das[j] == 'gow':
        ax = plt.gca()
        ax.yaxis.set_ticks([1.142, 1.144, 1.146, 1.148, 1.150, 1.152])
        ax.yaxis.set_ticklabels([1.142, 1.144, 1.146, 1.148, '1.150', 1.152],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()


==> experiments/flow_time/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })



algNames2 = ["KEXACT", "PEXACT"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = ['o',  'x']

sheetsName = [ "kcl","sctl" ]
das = ['ama','cai',
'wik',
'pok',
'you',
'gow',
]
# sheetsName = ['Amazon']
# sheetsName = ["DBLP2"]
lw = 2
fz = 25

# df = pd.read_excel("error.xls", sheet_name=sheetsName, header=None)
# df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[1], index_col = 0, header=None)
# df = df.fillna()
# amas = list(df.loc['ber'].dropna())
# print(amas)

for j in range(len(das)):
    maxD = 0
    minD = 1000000000
    for i in range(len(sheetsName)):
        df = pd.read_excel("flowtime.xlsx", sheet_name=sheetsName[i], index_col = 0, header=None)
    
        y = list(df.loc[das[j]].dropna())
        y = [float(x) / 1000 for x in y]
        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        plt.plot([x for x in range(len(y))], y, marker=lab[i], color='black',
            label=algNames2[i], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()
    if das[j] != 'cai':
        plt.ylim([minD-2, maxD*1.2])
    else:
        plt.ylim([minD-0.05, maxD*1.2])
    # plt.legend(ncol=4, prop={"size":fz})
    # if das[j] in ['dbl', 'ber', 'ski']:
    # if das[j] not in ['cai', 'wik']:
    #     plt.yscale("log")
    # plt.xscale("log")
    plt.xlabel("k", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    plt.ylabel("Time (s)", fontsize=fz*1.5)     
    

    ax = plt.gca()
    ax.xaxis.set_ticks([x-4 for x in range(4, 10)])
    
    # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
    ax.xaxis.set_ticklabels([x for x in range(4, 10)],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    # plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()
# # 0.002, 0.004, 0.006, 0.008, 0.01,
# tsAll = [1, 2, 5,7,10, 15,20,30,40,50,60,70,80,90,100]
# tss = [[1, 40,70,100],[1, 40,70,100]]
# # tss = [[0.002, 0.004, 0.006, 0.008, 0.01]]

# jss = [[] for i in range(len(sheetsName))]
# for i in range(len(sheetsName)):
#     for t in tss[i]:
#         for j in range(len(tsAll)):
#             if tsAll[j] == t:
#                 jss[i].append(j)
#                 break


# for i in range(len(sheetsName)):
#     df = pd.read_excel("error.xls", sheet_name=sheetsName[i], header=None)
#     print(df)
#     ts = tss[i]
#     js = jss[i]
#     maxD = 0
#     minD = 100000000
#     for j in range(len(algNames)):
#         y = list(df.iloc[j,js])
#         maxD = max(maxD, max(y))
#         minD = min(minD, min(y))
#         # print(y)
        
#         plt.plot([x for x in range(len(ts))], y, marker=lab[j], color='black',
#             label=algNames2[j], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )
    
#     plt.legend(ncol=2, fontsize=fz)
#     plt.ylim([minD, maxD+12])
#     # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
#     # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
#     # plt.tight_layout()
#     # plt.ylim([minD*0.9, maxD*1.2])
#     # plt.legend(ncol=4, prop={"size":fz})
#     plt.yscale("log")
#     # plt.xscale("log")
#     plt.xlabel("T($\\times 10^5$)", fontsize=fz*1.5)
#     # plt.xlabel("T()", fontsize=fz*1.5)
#     plt.ylabel("Error(%)", fontsize=fz*1.5)     
    

#     ax = plt.gca()
#     ax.xaxis.set_ticks([x for x in range(len(ts))])
    
#     # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
#     ax.xaxis.set_ticklabels(ts,  fontsize=fz*1.5)

#     # labels = ax.get_xticklabels() + ax.get_yticklabels()
#     # [label.set_fontname('Times New Roman') for label in labels]

#     # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
#     # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)
#     # plt.yticks(fontsize=fz*1.5)
#     plt.xticks(fontsize=fz*1.5)
#     plt.yticks(fontsize=fz*1.5)

    
#     fig = plt.gcf()
#     fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     # plt.show()
#     # plt.show()
#     fig.savefig('./{}.pdf'.format(sheetsName[i]), format='pdf') 
#     #  bbox_inches='tight',
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
#     plt.close()




==> experiments/frank_wolfe_time/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })


algNames = ["kcl_noenumerate", "sctlwkTrue_noenumerate", "psctl_noenumerate", ]
algNames2 = ["KClist++", "SCTL", "PSCTL"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = ['o',  '>', 'x']

sheetsName = ['kcl', 'sctl', 'psctl']
das = ['ama','cai',
'dbl',
'epi',
'wik',
'pok',
'you',
'gow',
'ber',
'ski',
]
# sheetsName = ['Amazon']
# sheetsName = ["DBLP2"]
lw = 2
fz = 25

# df = pd.read_excel("error.xls", sheet_name=sheetsName, header=None)
# df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[1], index_col = 0, header=None)
# df = df.fillna()
# amas = list(df.loc['ber'].dropna())
# print(amas)

for j in range(len(das)):
    maxD = 0
    minD = 1000000000
    for i in range(len(sheetsName)):
        df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[i], index_col = 0, header=None)
    
        y = list(df.loc[das[j]].dropna())
        y = [float(x) / 1000 for x in y]
        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        plt.plot([x for x in range(len(y))], y, marker=lab[i], color='black',
            label=algNames2[i], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()
    plt.ylim([minD*0.9, maxD*1.2])
    # plt.legend(ncol=4, prop={"size":fz})
    # if das[j] in ['dbl', 'ber', 'ski']:
    if das[j] not in ['wik', 'ama', 'you', 'pok']:
        plt.yscale("log")
    # plt.xscale("log")
    plt.xlabel("k", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    plt.ylabel("Time (s)", fontsize=fz*1.5)     
    

    ax = plt.gca()
    ax.xaxis.set_ticks([x-4 for x in range(4, 10)])
    
    # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
    ax.xaxis.set_ticklabels([x for x in range(4, 10)],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    # plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()
# # 0.002, 0.004, 0.006, 0.008, 0.01,
# tsAll = [1, 2, 5,7,10, 15,20,30,40,50,60,70,80,90,100]
# tss = [[1, 40,70,100],[1, 40,70,100]]
# # tss = [[0.002, 0.004, 0.006, 0.008, 0.01]]

# jss = [[] for i in range(len(sheetsName))]
# for i in range(len(sheetsName)):
#     for t in tss[i]:
#         for j in range(len(tsAll)):
#             if tsAll[j] == t:
#                 jss[i].append(j)
#                 break


# for i in range(len(sheetsName)):
#     df = pd.read_excel("error.xls", sheet_name=sheetsName[i], header=None)
#     print(df)
#     ts = tss[i]
#     js = jss[i]
#     maxD = 0
#     minD = 100000000
#     for j in range(len(algNames)):
#         y = list(df.iloc[j,js])
#         maxD = max(maxD, max(y))
#         minD = min(minD, min(y))
#         # print(y)
        
#         plt.plot([x for x in range(len(ts))], y, marker=lab[j], color='black',
#             label=algNames2[j], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )
    
#     plt.legend(ncol=2, fontsize=fz)
#     plt.ylim([minD, maxD+12])
#     # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
#     # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
#     # plt.tight_layout()
#     # plt.ylim([minD*0.9, maxD*1.2])
#     # plt.legend(ncol=4, prop={"size":fz})
#     plt.yscale("log")
#     # plt.xscale("log")
#     plt.xlabel("T($\\times 10^5$)", fontsize=fz*1.5)
#     # plt.xlabel("T()", fontsize=fz*1.5)
#     plt.ylabel("Error(%)", fontsize=fz*1.5)     
    

#     ax = plt.gca()
#     ax.xaxis.set_ticks([x for x in range(len(ts))])
    
#     # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
#     ax.xaxis.set_ticklabels(ts,  fontsize=fz*1.5)

#     # labels = ax.get_xticklabels() + ax.get_yticklabels()
#     # [label.set_fontname('Times New Roman') for label in labels]

#     # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
#     # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)
#     # plt.yticks(fontsize=fz*1.5)
#     plt.xticks(fontsize=fz*1.5)
#     plt.yticks(fontsize=fz*1.5)

    
#     fig = plt.gcf()
#     fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     # plt.show()
#     # plt.show()
#     fig.savefig('./{}.pdf'.format(sheetsName[i]), format='pdf') 
#     #  bbox_inches='tight',
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
#     plt.close()




==> experiments/sample_time/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })


# algNames = [ "kcl","sctl", "ccpath", ]
algNames2 = [ "KCLSample", "SCTSample", "CPSample"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = ['o',  '>', 'x']

sheetsName = [  "kcl", "sctidx","ccpath",]
das = ['ama','cai',
'dbl',
'epi',
'wik',
'pok',
'you',
'gow',
'ber',
'ski',
'lj',
'ork',
'fri'
]
# sheetsName = ['Amazon']
# sheetsName = ["DBLP2"]
lw = 2
fz = 25

# df = pd.read_excel("error.xls", sheet_name=sheetsName, header=None)
# df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[1], index_col = 0, header=None)
# df = df.fillna()
# amas = list(df.loc['ber'].dropna())
# print(amas)

for j in range(len(das)):
    maxD = 0
    minD = 1000000000
    for i in range(len(sheetsName)):
        df = pd.read_excel("sampletime.xlsx", sheet_name=sheetsName[i], index_col = 0, header=None)
    
        y = list(df.loc[das[j]].dropna())
        y = [float(x) / 1000 for x in y]
        if len(y) == 0:
            continue
        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        plt.plot([x for x in range(len(y))], y, marker=lab[i], color='black',
            label=algNames2[i], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()
    if das[j] == "lj":
        plt.ylim([minD*0.8, maxD*1.5])
    else:
        plt.ylim([minD*0.8, maxD*1.2])
    # plt.legend(ncol=4, prop={"size":fz})
    # if das[j] in ['dbl', 'ber', 'ski']:
    if das[j] not in ['wik', 'fri']:
        plt.yscale("log")
    # plt.xscale("log")
    plt.xlabel("k", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    plt.ylabel("Time (s)", fontsize=fz*1.5)     
    

    ax = plt.gca()
    ax.xaxis.set_ticks([x-4 for x in range(4, 10)])
    
    # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
    ax.xaxis.set_ticklabels([x for x in range(4, 10)],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    # plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()
# # 0.002, 0.004, 0.006, 0.008, 0.01,
# tsAll = [1, 2, 5,7,10, 15,20,30,40,50,60,70,80,90,100]
# tss = [[1, 40,70,100],[1, 40,70,100]]
# # tss = [[0.002, 0.004, 0.006, 0.008, 0.01]]

# jss = [[] for i in range(len(sheetsName))]
# for i in range(len(sheetsName)):
#     for t in tss[i]:
#         for j in range(len(tsAll)):
#             if tsAll[j] == t:
#                 jss[i].append(j)
#                 break


# for i in range(len(sheetsName)):
#     df = pd.read_excel("error.xls", sheet_name=sheetsName[i], header=None)
#     print(df)
#     ts = tss[i]
#     js = jss[i]
#     maxD = 0
#     minD = 100000000
#     for j in range(len(algNames)):
#         y = list(df.iloc[j,js])
#         maxD = max(maxD, max(y))
#         minD = min(minD, min(y))
#         # print(y)
        
#         plt.plot([x for x in range(len(ts))], y, marker=lab[j], color='black',
#             label=algNames2[j], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )
    
#     plt.legend(ncol=2, fontsize=fz)
#     plt.ylim([minD, maxD+12])
#     # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
#     # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
#     # plt.tight_layout()
#     # plt.ylim([minD*0.9, maxD*1.2])
#     # plt.legend(ncol=4, prop={"size":fz})
#     plt.yscale("log")
#     # plt.xscale("log")
#     plt.xlabel("T($\\times 10^5$)", fontsize=fz*1.5)
#     # plt.xlabel("T()", fontsize=fz*1.5)
#     plt.ylabel("Error(%)", fontsize=fz*1.5)     
    

#     ax = plt.gca()
#     ax.xaxis.set_ticks([x for x in range(len(ts))])
    
#     # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
#     ax.xaxis.set_ticklabels(ts,  fontsize=fz*1.5)

#     # labels = ax.get_xticklabels() + ax.get_yticklabels()
#     # [label.set_fontname('Times New Roman') for label in labels]

#     # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
#     # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)
#     # plt.yticks(fontsize=fz*1.5)
#     plt.xticks(fontsize=fz*1.5)
#     plt.yticks(fontsize=fz*1.5)

    
#     fig = plt.gcf()
#     fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     # plt.show()
#     # plt.show()
#     fig.savefig('./{}.pdf'.format(sheetsName[i]), format='pdf') 
#     #  bbox_inches='tight',
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
#     plt.close()




==> experiments/varT/plotFromExcel.py <==
from cProfile import label
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })


algNames2 = ["KClist++", "SCTL", "PSCTL"]
# lab = ['o',  '>', 'x', 'v', 's']
lab = ['o',  '>', 'x']

sheetsName = ['kcl', 'sctl', 'psctl']
das = [
'pok',
'gow',
]
# sheetsName = ['Amazon']
# sheetsName = ["DBLP2"]
lw = 2
fz = 25

# df = pd.read_excel("error.xls", sheet_name=sheetsName, header=None)
# df = pd.read_excel("ffdata.xlsx", sheet_name=sheetsName[1], index_col = 0, header=None)
# df = df.fillna()
# amas = list(df.loc['ber'].dropna())
# print(amas)

for j in range(len(das)):
    maxD = 0
    minD = 1000000000
    for i in range(len(sheetsName)):
        df = pd.read_excel("vart.xlsx", sheet_name=sheetsName[i], index_col = 0, header=None)
    
        y = list(df.loc[das[j]].dropna())
        y = [float(x) / 1000 for x in y]
        maxD = max(maxD, max(y))
        minD = min(minD, min(y))
        plt.plot([x for x in range(len(y))], y, marker=lab[i], color='black',
            label=algNames2[i], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )

    plt.legend(fontsize=fz)

    # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
    # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
    # plt.tight_layout()
    plt.ylim([minD*0.9, maxD*1.2])
    # plt.legend(ncol=4, prop={"size":fz})
    # if das[j] in ['dbl', 'ber', 'ski']:
    # if das[j] not in ['wik', 'ama', 'you', 'pok']:
    #     plt.yscale("log")
    # plt.xscale("log")
    plt.xlabel("T", fontsize=fz*1.5)
    # plt.xlabel("T()", fontsize=fz*1.5)
    plt.ylabel("Time (s)", fontsize=fz*1.5)     
    

    ax = plt.gca()
    ax.xaxis.set_ticks([(x-2)/2 for x in range(2, 12, 2)])
    
    # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
    ax.xaxis.set_ticklabels([x for x in range(20, 120, 20)],  fontsize=fz*1.5)

    # labels = ax.get_xticklabels() + ax.get_yticklabels()
    # [label.set_fontname('Times New Roman') for label in labels]

    # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
    # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)

    plt.xticks(fontsize=fz*1.5)
    plt.yticks(fontsize=fz*1.5)
    plt.tick_params(axis='y', which="major", width=2, length=12)
    plt.tick_params(axis='y', which="minor", width=2, length=6)
    
    fig = plt.gcf()
    fig.set_size_inches(8, 6)
    plt.tight_layout()
    # plt.show()
    # plt.show()
    fig.savefig('./{}.pdf'.format(das[j]), format='pdf') 
    #  bbox_inches='tight',
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    plt.close()
# # 0.002, 0.004, 0.006, 0.008, 0.01,
# tsAll = [1, 2, 5,7,10, 15,20,30,40,50,60,70,80,90,100]
# tss = [[1, 40,70,100],[1, 40,70,100]]
# # tss = [[0.002, 0.004, 0.006, 0.008, 0.01]]

# jss = [[] for i in range(len(sheetsName))]
# for i in range(len(sheetsName)):
#     for t in tss[i]:
#         for j in range(len(tsAll)):
#             if tsAll[j] == t:
#                 jss[i].append(j)
#                 break


# for i in range(len(sheetsName)):
#     df = pd.read_excel("error.xls", sheet_name=sheetsName[i], header=None)
#     print(df)
#     ts = tss[i]
#     js = jss[i]
#     maxD = 0
#     minD = 100000000
#     for j in range(len(algNames)):
#         y = list(df.iloc[j,js])
#         maxD = max(maxD, max(y))
#         minD = min(minD, min(y))
#         # print(y)
        
#         plt.plot([x for x in range(len(ts))], y, marker=lab[j], color='black',
#             label=algNames2[j], linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz )
    
#     plt.legend(ncol=2, fontsize=fz)
#     plt.ylim([minD, maxD+12])
#     # plt.legend(loc=9, ncol=2, fontsize=fz*2, bbox_to_anchor=(0.5, 1.5), borderaxespad=0)
#     # plt.legend(bbox_to_anchor=(1.0, 1),  numpoints=1, loc=2, borderaxespad=0, fontsize=fz/1.2)
#     # plt.tight_layout()
#     # plt.ylim([minD*0.9, maxD*1.2])
#     # plt.legend(ncol=4, prop={"size":fz})
#     plt.yscale("log")
#     # plt.xscale("log")
#     plt.xlabel("T($\\times 10^5$)", fontsize=fz*1.5)
#     # plt.xlabel("T()", fontsize=fz*1.5)
#     plt.ylabel("Error(%)", fontsize=fz*1.5)     
    

#     ax = plt.gca()
#     ax.xaxis.set_ticks([x for x in range(len(ts))])
    
#     # labels = [r'$10^5$', r'$4\times 10^6$', r'$7\times 10^6$', r'$10^7$']
#     ax.xaxis.set_ticklabels(ts,  fontsize=fz*1.5)

#     # labels = ax.get_xticklabels() + ax.get_yticklabels()
#     # [label.set_fontname('Times New Roman') for label in labels]

#     # plt.xticks(ticks = [x for x in range(len(ts))], labels=ts, fontsize=fz*1.5)
#     # # plt.xticks(ticks=ts, labels=ts, fontsize=fz*2.5)
#     # plt.yticks(fontsize=fz*1.5)
#     plt.xticks(fontsize=fz*1.5)
#     plt.yticks(fontsize=fz*1.5)

    
#     fig = plt.gcf()
#     fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     # plt.show()
#     # plt.show()
#     fig.savefig('./{}.pdf'.format(sheetsName[i]), format='pdf') 
#     #  bbox_inches='tight',
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
#     plt.close()



